MINLP in Transmission Expansion Planning

Transmission expansion planning requires forecasts of demand for electric power and a model of the underlying physics, i.e., power flows. We present three approaches to deriving exact solutions to the transmission expansion planning problem in the alternating-current model, for a given load.

==> tables3/computeerror.m <==
function [RMSE, MAPE] = computeerror(reference, voltage)
   difference = reference - voltage
   [rows columns] = size(reference)
   RMSE = (sum(sum(difference .^ 2)) / (rows * columns))^(0.5)
   toFilter = abs(difference) ./ reference
   filtered =  toFilter(isfinite(toFilter) == 1)
   MAPE = sum(sum(filtered)) / (rows * columns)
